Resilient Privacy Protection for Location-Based Services through Decentralization

Location-Based Services (LBSs) provide valuable services, with convenient features for mobile users. However, the location and other information disclosed through each query to the LBS erodes user privacy. This is a concern especially because LBS providers can be honest-but-curious, collecting queries and tracking users' whereabouts and infer sensitive user data. This motivated both centralized and decentralized location privacy protection schemes for LBSs: anonymizing and obfuscating LBS queries to not disclose exact information, while still getting useful responses. Decentralized schemes overcome disadvantages of centralized schemes, eliminating anonymizers, and enhancing users' control over sensitive information. However, an insecure decentralized system could create serious risks beyond private information leakage. More so, attacking an improperly designed decentralized LBS privacy protection scheme could be an effective and low-cost step to breach user privacy. We address exactly this problem, by proposing security enhancements for mobile data sharing systems. We protect user privacy while preserving accountability of user activities, leveraging pseudonymous authentication with mainstream cryptography. We show our scheme can be deployed with off-the-shelf devices based on an experimental evaluation of an implementation in a static automotive testbed.

==> 2019 - TOPS/compress.sh <==
find . -type f -name '*.pdf' -exec sh -c '
  for f do
    gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/default     -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages     -dCompressFonts=true -r150 -sOutputFile=output.pdf "$f"
    mv output.pdf "$f"
  done' sh {} +


==> compress.sh <==
find . -type f -name '*.pdf' -exec sh -c '
  for f do
    gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/default     -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages     -dCompressFonts=true -r150 -sOutputFile=output.pdf "$f"
    mv output.pdf "$f"
  done' sh {} +

